JCoffee: Using Compiler Feedback to Make Partial Code Snippets Compilable

Static program analysis tools are often required to work with only a small part of a program's source code, either due to the unavailability of the entire program or the lack of need to analyze the complete code. This makes it challenging to use static analysis tools that require a complete and typed intermediate representation (IR). We present JCoffee, a tool that leverages compiler feedback to convert partial Java programs into their compilable counterparts by simulating the presence of missing surrounding code. It works with any well-typed code snippet (class, function, or even an unenclosed group of statements) while making minimal changes to the input code fragment. A demo of the tool is available here: https://youtu.be/O4h2g_n2Qls

==> images/code_Driver.java <==
function Driver (code)
    code $\gets$ preprocess(code)
    for ctr:=1 to maxSteps:
        nErr, errorMsgs $\gets$ compile(code)
        if nErr equals 0:
            IRG(code)
            return SUCCESS
        code $\gets$ EFM(code, errorMsgs)
    return FAILURE

==> images/code_EFM.java <==
function EFM (code, errorMsgs)
    modCode $\gets$ code
    for err in errorMsgs:
        modCode $\gets$ FixError (code, err)
    return modCode

==> images/code_IRG.java <==
function IRG (code)
    write code $\to$ "output.java"
    compile "output.java" $\to$ "output.class"
    generate "output.class" $\to$ jimple
    ...
    // scope for further analysis
    ...
